Policy iteration using Q-functions: Linear dynamics with multiplicative noise

This paper presents a novel model-free and fully data-driven policy iteration scheme for quadratic regulation of linear dynamics with state- and input-multiplicative noise. The implementation is similar to the least-squares temporal difference scheme for Markov decision processes, estimating Q-functions by solving a least-squares problem with instrumental variables. The scheme is compared with a model-based system identification scheme and natural policy gradient through numerical experiments.

==> assets/pro6_fail.py <==
from base import summary, FIGURES
import numpy as np
import matplotlib.pyplot as plt
from dman.plotting import SVGFigure
import dman
from pymulco.display import plot_confidence, plot_quantile, Colors
from collections import namedtuple



def build_figure():
    plt.rcParams['axes.facecolor'] = 'white'
    fig, ax = plt.subplots(1, 1, figsize=(8, 3))

    res = []
    for label, color in zip(['a', 'b', 'c'], [Colors.NORMAL, Colors.CONTRAST, 'green']):
        run = summary(f'id-pi-add-fail-{label}')
        Result = namedtuple('Result', 'error cost stab')
        pi = Result(*run['pi0'])
        epochs = np.arange(1, pi.stab.shape[1]+1)
        h = ax.plot(epochs, 100*np.average(pi.stab > 1, axis=0), color=color)
        # ax.plot(np.repeat(epochs[np.newaxis, :], pi.stab.shape[0], axis=0).T, pi.stab.T, color=color)
        # h = plot_confidence(ax, epochs, pi.stab, axis=0, bins=5, color=color)
        res.extend(h)

    ax.set_xlim(epochs[0], 100)
    ax.set_ylim(0, 100)
    legend = fig.legend(res, ['\$\\beta=10\$'+ ' '*8, '\$\\beta=100\$'+ ' '*8, '\$\\beta=1000\$'+ ' '*8], bbox_to_anchor=(0.725, 0.9), loc='upper left', ncol=1, frameon=True, fontsize='large')
    legend.get_frame().set_boxstyle('Square', pad=0.65)
    for ax in fig.get_axes():
        ax.spines.right.set_visible(False)
        ax.spines.top.set_visible(False)
        ax.grid(visible=True, which='major', linewidth=0.4)
        # ax.set_xscale('log')
        # ax.set_yscale('log')
        ax.tick_params(axis='x', which='major', pad=15)
        
    ax.set_ylabel('unstable')
    ax.set_xlabel('epoch')

    fig.tight_layout()
    fig.subplots_adjust(top=0.9, right=0.7)
    return fig

if __name__ == '__main__':
    fig = build_figure()
    dman.store('pi-fail', SVGFigure(fig, generate_tex=True, transparent=True), generator=FIGURES, cluster=True)
    plt.show()
